A Wide Orbit Exoplanet OGLE-2012-BLG-0838Lb

We present the discovery of a planet on a very wide orbit in the microlensing event OGLE-2012-BLG-0838. The signal of the planet is well separated from the main peak of the event and the planet-star projected separation is found to be twice larger than the Einstein ring radius, which roughly corresponds to a projected separation of ~4 AU. Similar planets around low-mass stars are very hard to find using any technique other than microlensing. We discuss microlensing model fitting in detail and discuss the prospects for measuring the mass and distance of lens system directly.

==> anc/aaa_README.txt <==
Data accompanying paper:

"A Wide Orbit Exoplanet OGLE-2012-BLG-0838Lb"

The Astronomical Journal, Volume 159, Issue 6, id.261, 16 pp. (2020)
https://ui.adsabs.harvard.edu/abs/2020AJ....159..261P/abstract

Poleski R., Suzuki D., Udalski A., Xie X., Yee J.C., Koshimoto N., Gaudi B.S., Gould A., Skowron J., Szymanski M.K., Soszynski I., Pietrukowicz P., Kozlowski S., Wyrzykowski L., Ulaczyk K., Abe F., Barry R.K., Bennett D.P., Bhattacharya A., Bond I.A., Donachie M., Fujii H., Fukui A., Itow Y., Hirao Y., Kamei Y., Kondo I., Li M.C.A., Matsubara Y., Miyazaki S., Muraki Y., Nagakane M., Ranc C., Rattenbury N.J., Satoh Y.K., Shoji H., Suematsu H., Sullivan D.J., Sumi T., Tristram P.J., Yamakawa T., Yamawaki T., Yonehara A., Han C., Dong S., Morzinski K.M., Males J.R., Close L.M., Pogge R.W., Beaulieu J.-P., Marquette J.-B.

The data are shown in Figure 1.

List of files:

phot_ob120838_MOA_R.txt
phot_ob120838_MOA_V.txt
phot_ob120838_OGLE_I.txt
phot_ob120838_OGLE_V.txt
phot_ob120838_SMARTS_H.txt
phot_ob120838_VVV_Ks.txt

All the files are 3-column: HJD, mag or flux, and its uncertainty. Relative 
instrumental fluxes are provided for MOA datasets and other datasets provide 
magnitudes calibrated to standard photometric system.



==> anc/phot_ob120838_MOA_R.txt <==
2456006.19831 11744.3 309.9
2456018.04678 10896.3 193.6
2456018.15044 10940.7 141.4
2456018.22391 11249.6 120.4
2456019.14424 11034.9 149.2
2456019.18624 11196.2 142.5
2456019.22530 11111.9 147.3
2456020.05684 11105.9 153.6
2456020.09240 11791.9 296.5
2456020.13415 10884.4 125.4
2456020.17166 10925.9 129.6
2456020.20867 10937.6 118.7
2456021.09891 11837.4 318.6
2456022.01818 11841.3 294.6
2456022.12178 11376.1 150.1
2456022.15635 10902.4 140.8
2456022.19086 10995.9 151.0
2456022.22539 11220.6 177.9
2456023.13252 11130.8 161.1
2456023.17304 10982.2 149.8
2456023.20883 11135.9 162.3
2456023.24584 11012.2 226.1
2456024.12591 12570.4 330.2
2456024.16047 10765.0 171.6
2456024.19749 11152.3 189.0
2456025.21232 11758.4 324.3
2456026.11860 11256.4 251.7
2456026.15315 10955.9 181.4
2456026.18769 10593.2 188.2
2456026.22223 10625.8 163.4
2456031.10220 11365.4 187.2
2456031.13779 10978.1 159.1
2456031.17241 10962.4 144.7
2456031.20695 11266.3 169.6
2456031.24284 10882.1 138.2
2456032.10322 11158.5 178.7
2456032.13778 11182.2 171.2
2456032.17343 11235.7 170.1
2456032.20803 11563.4 202.0
2456032.24388 11184.1 123.2
2456033.13410 11330.5 246.8
2456034.13951 11177.0 157.1
2456034.17414 11168.0 225.8
2456034.21216 11324.7 156.9
2456034.24801 11197.7 405.3
2456035.01587 11808.2 228.1
2456035.05044 11574.5 217.1
2456035.97113 12549.5 282.8
2456036.07934 11366.1 125.6
2456036.11391 10977.2 132.3
2456036.14951 10869.8 122.6
2456036.18409 11312.3 143.5
2456036.21866 11562.5 214.3
2456036.26529 11211.6 201.7
2456036.97278 12031.9 242.4
2456037.08951 11103.9 123.8
2456037.12411 11016.7 113.8
2456037.16117 10811.9 136.0
2456037.19576 11187.6 171.0
2456037.23157 10936.4 124.5
2456037.26886 11330.1 295.0
2456037.97026 11778.3 272.3
2456038.05276 11248.6 128.4
2456038.08838 11187.6 123.5
2456038.12293 10672.7 121.9
2456038.15854 11182.0 130.4
2456038.19309 11153.3 165.1
2456038.22890 11172.1 165.7
2456038.26864 11389.4 259.0
2456038.96520 11601.1 169.9
2456039.09572 11096.3 146.0
2456039.13029 11062.2 134.2
2456039.16490 10906.4 116.3
2456039.17974 11192.7 124.2
2456039.20072 11305.1 132.0
2456039.22424 11314.7 133.5
2456039.26260 11237.0 153.1
2456039.26383 10997.0 149.9
2456040.10303 11078.2 261.8
2456040.17319 11321.1 296.1
2456040.20775 11333.8 158.3
2456040.24982 11422.0 218.4
2456042.10738 11716.8 237.6
2456042.14546 11442.5 228.4
2456042.25558 11610.8 221.7
2456043.09068 11435.0 157.0
2456043.12523 11188.3 145.9
2456043.16087 11055.1 135.2
2456043.19806 12263.8 332.3
2456043.27093 11540.3 213.2
2456048.19337 12184.7 315.9
2456048.23054 11386.5 216.8
2456048.26509 11555.4 268.8
2456048.95813 13248.0 352.4
2456049.07521 11299.4 190.3
2456049.10978 11193.7 158.7
2456049.11965 11365.6 157.7
2456049.14683 11620.2 213.3
2456049.18515 11314.6 129.2
2456049.22358 11373.7 136.4
2456049.25813 11086.9 133.6
2456050.02165 12281.0 400.8
2456050.05743 11496.9 152.8
2456050.13905 11127.6 145.6
2456050.17689 11440.1 124.9
2456050.21520 11338.8 146.6
2456050.25230 11346.0 134.0
2456051.06937 11102.6 148.4
2456051.10393 10908.7 123.7
2456051.13956 11146.9 132.7
2456051.17413 11122.2 161.1
2456051.24835 11207.5 107.1
2456051.94630 11051.7 306.4
2456052.07235 11126.7 157.4
2456052.10690 11536.7 164.5
2456052.14149 11472.0 154.3
2456052.17711 11459.8 166.2
2456052.21548 11221.8 187.1
2456052.25003 11387.5 152.9
2456053.12549 11758.3 274.8
2456053.23320 11301.1 342.4
2456054.11635 11448.8 191.4
2456054.22397 11181.2 176.5
2456059.22172 12039.2 345.9
2456064.24631 11752.4 399.7
2456064.28084 11627.9 296.2
2456065.18387 12114.3 259.9
2456065.21854 12570.9 287.5
2456066.18477 11903.5 201.1
2456066.21933 11748.7 205.7
2456067.08727 11575.4 407.3
2456067.19488 11419.7 148.6
2456070.18734 11941.2 145.2
2456076.17227 12624.6 223.3
2456079.14984 47246.5 170.7
2456079.23741 52580.8 237.6
2456088.12655 12320.7 187.1
2456092.14803 13114.2 252.5
2456094.12174 12340.6 242.2
2456094.96340 12649.7 229.2
2456094.99796 12883.6 181.4
2456095.12374 12714.9 198.5
2456097.98578 14410.1 304.4
2456098.07832 13438.1 411.4
2456098.12289 12645.3 137.5
2456100.09297 13111.6 186.3
2456100.13236 13731.7 282.0
2456105.08530 15191.7 355.1
2456107.12276 14807.4 408.5
2456108.08644 13805.7 207.3
2456109.06296 14284.9 222.5
2456109.09109 14867.5 347.8
2456109.11913 15381.4 410.1
2456109.92187 14845.8 387.5
2456109.95007 13617.0 307.9
2456109.98032 13921.7 272.1
2456110.01508 14833.5 284.5
2456110.05842 14456.1 282.5
2456110.08657 14082.5 370.8
2456110.11484 14141.1 371.1
2456110.14304 15032.4 379.5
2456113.91699 14583.4 290.9
2456113.97846 15279.1 280.2
2456114.00656 15263.1 389.0
2456114.03579 14572.7 223.1
2456114.06645 14919.9 230.2
2456114.13016 14917.4 280.3
2456114.15951 14573.6 377.3
2456115.02856 15384.9 176.8
2456115.05658 15465.7 194.8
2456115.08708 15552.3 171.6
2456115.13044 15288.4 215.6
2456115.16984 16245.0 313.7
2456115.89909 15427.5 140.3
2456115.93366 15561.9 155.0
2456115.97055 15702.5 139.5
2456116.00515 15613.3 120.3
2456116.06324 15545.7 141.0
2456116.09781 15607.6 141.3
2456116.13242 15199.9 160.9
2456116.87089 16033.7 135.3
2456116.90545 15838.0 115.3
2456116.94249 16092.8 127.9
2456116.97703 15826.5 128.4
2456117.01293 15993.2 142.3
2456117.05020 15870.3 123.7
2456117.10818 16047.2 141.6
2456117.14274 16051.3 130.5
2456117.87430 17049.3 356.9
2456117.90896 16101.1 135.4
2456117.94349 16162.1 146.4
2456117.97903 16229.3 124.1
2456118.01736 16244.8 133.1
2456118.05460 16191.9 105.3
2456118.10957 16160.2 140.6
2456118.14413 16424.9 180.3
2456118.89761 16189.2 409.5
2456119.00470 16324.0 124.8
2456119.04185 16593.6 202.1
2456119.07640 16261.4 266.9
2456119.87835 16898.9 143.5
2456119.87959 16527.3 142.2
2456119.90305 16930.3 149.9
2456119.93764 16861.6 115.2
2456119.97218 16606.1 122.4
2456120.03292 16640.5 122.6
2456120.06745 16669.2 141.4
2456120.10205 16968.4 179.9
2456120.12302 16867.9 176.2
2456120.12425 16807.1 156.1
2456120.13905 16276.8 149.4
2456123.94018 18688.9 218.3
2456124.04760 17627.8 262.3
2456124.98530 19599.9 353.3
2456125.02402 19895.0 303.8
2456130.89291 21942.3 197.5
2456130.92869 21420.1 156.8
2456130.99275 21391.2 138.4
2456131.07067 21584.4 154.6
2456131.10525 21481.1 158.5
2456131.83772 22501.7 187.1
2456131.88216 22103.5 127.8
2456131.91679 21958.5 134.2
2456131.97541 22103.7 139.3
2456132.07973 22050.8 185.2
2456132.10315 22080.4 183.2
2456132.80157 23374.0 277.9
2456132.83611 23395.9 190.4
2456132.88191 23138.5 170.6
2456132.91648 23144.7 182.0
2456132.99561 22977.0 147.9
2456133.03394 22646.0 133.1
2456133.08014 22738.3 160.4
2456134.03624 23682.4 361.4
2456134.07328 23798.5 243.6
2456134.83312 24360.6 244.4
2456134.87307 24022.0 174.8
2456134.91009 23963.1 141.6
2456135.00414 23468.2 148.7
2456135.04250 23825.7 119.0
2456135.10179 23959.8 127.5
2456135.83636 24753.3 288.4
2456135.90569 24451.5 156.4
2456135.96603 24565.5 137.1
2456136.00450 24195.1 135.7
2456136.04824 23964.4 170.3
2456136.08527 24430.3 163.8
2456136.12133 24973.7 401.3
2456136.88459 25258.1 175.0
2456136.96098 25469.6 290.7
2456141.81380 28174.0 345.4
2456141.90166 27907.5 305.6
2456141.93836 27870.8 363.3
2456141.97620 27235.4 376.8
2456143.97733 27731.0 236.3
2456144.03155 28667.3 323.3
2456145.02847 28361.3 252.0
2456145.80581 29261.2 320.3
2456145.87873 28418.4 150.6
2456145.91458 28742.1 172.6
2456145.97494 28060.0 140.1
2456146.00948 28815.2 164.6
2456146.04427 28250.8 165.7
2456146.07891 28656.9 173.1
2456148.81150 29292.7 314.3
2456148.84726 29658.9 314.3
2456148.88223 27880.6 182.2
2456148.91805 28010.9 154.4
2456148.97728 27843.8 124.9
2456149.01187 27651.0 151.4
2456149.04671 28187.0 162.1
2456149.82416 28204.4 295.4
2456149.85879 27636.9 135.1
2456149.89371 27270.0 132.5
2456150.01714 27148.1 142.5
2456150.05169 27284.8 184.5
2456150.81471 27351.2 174.0
2456150.85051 27477.2 185.1
2456150.88757 26871.9 196.3
2456150.92614 27250.1 154.7
2456151.04811 27088.0 138.6
2456154.81599 24802.1 219.5
2456154.85127 25224.6 174.4
2456154.88576 24983.4 141.0
2456154.92159 24771.4 118.7
2456154.95874 24946.0 124.7
2456155.01529 24830.5 142.3
2456155.04991 25034.6 149.8
2456155.11903 25087.4 328.1
2456155.84969 24511.2 145.5
2456155.88431 24448.3 139.1
2456155.92010 24596.8 114.3
2456155.95717 24226.3 126.9
2456155.99169 24223.9 138.4
2456156.04913 24052.9 160.0
2456156.83375 23691.6 181.7
2456156.86833 24290.2 147.3
2456156.90412 23956.5 133.2
2456156.94127 23692.3 131.8
2456156.99611 23422.9 142.1
2456157.03068 23521.4 141.3
2456157.82561 23790.5 197.4
2456157.87054 24043.2 222.6
2456157.91491 23135.3 143.7
2456157.95197 22529.0 220.6
2456161.81716 21889.5 276.4
2456161.85169 21293.9 200.8
2456161.88997 21172.7 146.8
2456161.92720 20947.0 136.5
2456161.98418 21347.5 158.8
2456162.01874 20956.6 168.4
2456162.82289 20776.2 221.6
2456162.85742 20996.7 254.4
2456162.89450 19742.9 220.2
2456162.93170 20338.2 199.5
2456162.98764 20249.8 180.8
2456163.02219 20787.6 280.7
2456163.83699 20567.2 201.0
2456163.87376 20173.5 153.5
2456163.91429 19453.2 160.5
2456163.94890 19500.5 169.1
2456164.00615 19938.5 223.9
2456167.82056 18366.5 413.2
2456167.85061 18567.8 386.4
2456167.87991 18017.4 295.1
2456167.91055 18228.2 229.7
2456167.95257 17962.6 327.7
2456168.83424 17533.8 318.0
2456168.87006 17776.2 225.9
2456168.90720 17596.3 168.8
2456168.94176 17776.8 208.8
2456168.99793 17783.1 251.3
2456169.85657 17792.8 345.4
2456169.91525 16608.1 258.8
2456169.96001 17843.7 246.5
2456174.90619 16425.7 235.0
2456179.90620 14701.0 164.9
2456181.83435 15261.9 394.6
2456182.82973 14767.8 183.0
2456182.86426 14364.1 163.8
2456182.92191 14280.4 168.1
2456182.95645 14345.7 126.0
2456185.88950 15150.4 332.4
2456188.86680 13783.3 159.0
2456189.84020 13994.0 215.4
2456189.87476 13663.0 165.2
2456191.83607 13553.3 217.1
2456197.82966 12855.3 212.8
2456198.84295 12999.6 244.3


==> anc/phot_ob120838_MOA_V.txt <==
2456036.00282 3598.3 129.0
2456037.01349 3943.9 109.4
2456038.00854 3894.7 136.3
2456039.01481 4671.8 196.9
2456050.09344 3624.4 133.7
2456052.03094 3818.3 237.5
2456067.04494 4055.0 108.2
2456070.03738 4479.6 166.0
2456079.19245 16247.6 272.2
2456100.10727 4129.2 126.7
2456116.03557 5082.2 147.0
2456120.00539 5428.1 98.8
2456130.95839 7060.7 143.8
2456130.96331 6996.1 118.4
2456135.07677 7608.2 133.2
2456144.00651 8732.0 224.9
2456156.97026 7570.8 104.5
2456163.97874 6284.2 218.0
2456168.97297 5870.0 228.4


==> anc/phot_ob120838_OGLE_I.txt <==
2455621.87307 17.873 0.0199
2455624.90642 17.885 0.0346
2455627.85317 17.870 0.0199
2455628.88940 17.862 0.0187
2455630.85446 17.885 0.0248
2455632.84453 17.876 0.0224
2455634.82691 17.908 0.0248
2455635.89245 17.848 0.0212
2455638.80414 17.864 0.0248
2455639.84871 17.884 0.0224
2455641.79977 17.894 0.0224
2455643.81233 17.906 0.0248
2455648.84274 17.915 0.0199
2455650.76191 17.863 0.0199
2455652.74972 17.865 0.0187
2455654.85824 17.905 0.0224
2455656.83272 17.872 0.0175
2455658.81551 17.877 0.0224
2455659.87943 17.895 0.0236
2455662.78415 17.842 0.0260
2455664.87702 17.858 0.0297
2455667.82864 17.855 0.0187
2455669.92406 17.869 0.0236
2455675.87430 17.886 0.0212
2455677.83000 17.882 0.0199
2455680.72588 17.892 0.0236
2455681.90294 17.886 0.0212
2455683.88040 17.886 0.0187
2455685.86132 17.909 0.0175
2455687.76955 17.888 0.0212
2455690.78381 17.851 0.0224
2455692.68616 17.855 0.0236
2455693.80775 17.897 0.0187
2455694.89145 17.898 0.0212
2455696.68560 17.849 0.0236
2455697.77954 17.903 0.0248
2455698.85780 17.901 0.0260
2455705.92202 17.872 0.0346
2455707.81871 17.872 0.0199
2455709.60387 17.828 0.0224
2455713.74623 17.893 0.0175
2455715.79519 17.873 0.0199
2455721.63584 17.877 0.0236
2455722.82097 17.882 0.0212
2455724.62710 17.865 0.0297
2455724.63959 17.881 0.0273
2455726.56927 17.883 0.0310
2455735.74726 17.885 0.0236
2455736.83730 17.919 0.0199
2455737.88243 17.870 0.0212
2455739.71816 17.906 0.0212
2455740.79957 17.847 0.0212
2455741.83875 17.823 0.0199
2455742.85056 17.877 0.0187
2455744.56661 17.859 0.0260
2455745.64303 17.880 0.0224
2455746.82459 17.894 0.0297
2455749.58070 17.891 0.0224
2455761.52443 17.865 0.0139
2455762.64819 17.907 0.0248
2455763.78943 17.900 0.0273
2455765.58141 17.862 0.0199
2455766.71115 17.883 0.0175
2455768.53123 17.896 0.0212
2455769.67996 17.889 0.0187
2455776.70722 17.875 0.0212
2455779.60313 17.873 0.0187
2455785.68568 17.856 0.0285
2455787.65263 17.884 0.0224
2455790.56489 17.897 0.0310
2455793.66637 17.911 0.0224
2455795.73879 17.871 0.0260
2455801.66805 17.870 0.0285
2455805.53581 17.878 0.0187
2455812.56810 17.884 0.0383
2455815.60807 17.869 0.0199
2455818.51115 17.871 0.0260
2455820.58578 17.913 0.0248
2455823.52283 17.894 0.0322
2455824.53411 17.888 0.0199
2455825.51946 17.870 0.0260
2455826.51320 17.870 0.0260
2455828.48709 17.870 0.0236
2455829.61261 17.883 0.0212
2455831.62006 17.886 0.0248
2455834.51492 17.901 0.0187
2455839.49234 17.874 0.0519
2455841.49291 17.894 0.0334
2455843.48988 17.894 0.0310
2455845.50503 17.857 0.0310
2455850.55821 17.865 0.0212
2455854.50136 17.903 0.0334
2455859.51268 17.906 0.0260
2455978.88070 17.925 0.0212
2455983.88639 17.886 0.0163
2455986.87406 17.897 0.0199
2455992.82055 17.861 0.0273
2455994.87296 17.839 0.0260
2455996.88718 17.855 0.0175
2455998.90043 17.898 0.0224
2456004.79041 17.902 0.0248
2456006.77868 17.871 0.0187
2456007.90608 17.846 0.0187
2456009.85099 17.898 0.0187
2456011.75549 17.865 0.0224
2456012.89936 17.848 0.0151
2456014.81161 17.887 0.0187
2456015.91963 17.888 0.0260
2456017.82324 17.855 0.0163
2456019.73873 17.879 0.0248
2456020.81423 17.867 0.0199
2456021.85737 17.849 0.0175
2456023.71999 17.844 0.0248
2456024.70522 17.838 0.0346
2456025.76989 17.853 0.0260
2456032.68674 17.892 0.0273
2456033.89975 17.877 0.0248
2456036.86720 17.880 0.0163
2456038.89030 17.858 0.0199
2456041.72755 17.851 0.0224
2456047.88827 17.835 0.0187
2456049.83534 17.854 0.0151
2456051.74473 17.848 0.0187
2456053.74014 17.848 0.0212
2456058.75956 17.837 0.0199
2456059.75066 17.843 0.0212
2456061.90532 17.864 0.0236
2456063.84624 17.825 0.0175
2456065.71475 17.834 0.0187
2456066.91472 17.830 0.0175
2456068.65313 17.825 0.0199
2456069.82896 17.812 0.0163
2456070.88484 17.820 0.0175
2456071.93890 17.794 0.0273
2456076.70486 17.778 0.0163
2456077.93090 17.556 0.0151
2456079.62825 16.703 0.0091
2456080.67982 17.628 0.0199
2456081.71862 17.718 0.0199
2456082.61501 17.710 0.0334
2456082.83175 17.773 0.0285
2456086.93011 17.761 0.0285
2456089.69610 17.695 0.0163
2456093.59524 17.675 0.0199
2456094.73201 17.690 0.0187
2456096.85826 17.712 0.0224
2456098.66352 17.680 0.0199
2456100.61454 17.635 0.0199
2456101.64216 17.695 0.0175
2456102.70538 17.655 0.0175
2456103.72508 17.637 0.0175
2456104.79036 17.635 0.0139
2456106.69949 17.636 0.0212
2456109.58061 17.658 0.0543
2456109.80221 17.550 0.0212
2456114.56410 17.496 0.0248
2456115.57581 17.481 0.0163
2456116.71759 17.482 0.0151
2456117.78700 17.464 0.0151
2456118.83662 17.445 0.0151
2456120.53811 17.439 0.0175
2456121.62471 17.386 0.0115
2456123.74443 17.339 0.0139
2456126.50230 17.264 0.0139
2456126.62406 17.247 0.0139
2456127.48527 17.257 0.0163
2456127.73113 17.262 0.0139
2456128.52192 17.213 0.0115
2456128.63402 17.232 0.0115
2456129.70479 17.224 0.0091
2456130.54301 17.154 0.0139
2456130.75144 17.158 0.0127
2456130.78461 17.152 0.0187
2456131.57947 17.110 0.0103
2456132.53343 17.116 0.0127
2456132.76493 17.086 0.0115
2456133.54530 17.062 0.0151
2456133.71608 17.073 0.0139
2456134.51390 17.036 0.0127
2456134.71538 17.066 0.0151
2456135.49779 17.002 0.0127
2456135.66675 17.018 0.0139
2456135.78960 17.007 0.0115
2456136.49344 17.002 0.0175
2456140.49662 16.888 0.0199
2456140.60058 16.892 0.0163
2456140.70904 16.890 0.0175
2456141.48770 16.853 0.0127
2456141.63400 16.862 0.0127
2456141.70180 16.867 0.0115
2456142.50819 16.890 0.0139
2456142.63410 16.867 0.0151
2456142.71243 16.874 0.0163
2456143.48739 16.826 0.0127
2456143.68634 16.876 0.0175
2456145.58089 16.864 0.0139
2456147.50030 16.846 0.0127
2456147.62712 16.848 0.0103
2456147.72214 16.859 0.0127
2456148.48929 16.857 0.0091
2456148.61863 16.862 0.0091
2456148.70340 16.870 0.0091
2456149.55197 16.873 0.0103
2456149.74048 16.898 0.0139
2456150.49180 16.903 0.0127
2456150.60435 16.890 0.0127
2456150.68539 16.887 0.0115
2456151.47761 16.910 0.0127
2456151.58786 16.905 0.0115
2456151.66765 16.906 0.0103
2456152.49134 16.915 0.0127
2456152.58327 16.916 0.0115
2456152.66123 16.918 0.0091
2456153.67061 16.949 0.0115
2456154.49265 16.971 0.0103
2456154.60195 16.981 0.0115
2456154.71406 16.973 0.0115
2456157.63584 17.081 0.0139
2456157.66899 17.071 0.0115
2456157.72490 17.067 0.0163
2456158.49472 17.076 0.0115
2456158.59578 17.070 0.0115
2456158.67681 17.087 0.0115
2456159.53101 17.127 0.0151
2456159.59766 17.120 0.0127
2456159.72179 17.127 0.0127
2456160.51098 17.152 0.0127
2456160.52589 17.114 0.0127
2456160.59739 17.145 0.0115
2456160.63939 17.125 0.0115
2456161.64243 17.200 0.0127
2456161.65670 17.179 0.0127
2456161.71970 17.157 0.0139
2456163.63914 17.221 0.0187
2456164.52864 17.250 0.0175
2456164.57422 17.255 0.0175
2456164.64379 17.248 0.0151
2456165.52217 17.252 0.0212
2456165.61560 17.264 0.0151
2456167.59836 17.333 0.0139
2456167.64804 17.306 0.0139
2456167.69252 17.286 0.0151
2456168.51752 17.321 0.0139
2456168.58529 17.371 0.0139
2456168.64107 17.349 0.0139
2456168.68036 17.341 0.0139
2456169.49746 17.357 0.0163
2456169.57203 17.384 0.0151
2456169.63924 17.344 0.0151
2456169.69088 17.398 0.0187
2456171.51532 17.410 0.0139
2456171.60385 17.400 0.0139
2456171.67622 17.420 0.0175
2456172.51135 17.422 0.0127
2456172.59933 17.434 0.0127
2456172.66493 17.433 0.0151
2456174.57195 17.467 0.0212
2456174.61456 17.499 0.0236
2456174.66113 17.469 0.0224
2456175.65725 17.476 0.0199
2456179.49251 17.556 0.0212
2456179.51748 17.513 0.0175
2456179.58013 17.548 0.0199
2456179.60745 17.523 0.0212
2456180.52346 17.569 0.0187
2456180.54020 17.551 0.0187
2456180.59453 17.541 0.0212
2456181.51446 17.572 0.0163
2456181.58116 17.577 0.0151
2456182.57666 17.581 0.0163
2456182.64532 17.602 0.0199
2456183.58628 17.584 0.0151
2456184.53739 17.607 0.0151
2456184.65618 17.614 0.0187
2456185.52872 17.618 0.0151
2456185.63635 17.610 0.0175
2456186.52892 17.628 0.0187
2456190.55251 17.674 0.0175
2456191.59107 17.688 0.0187
2456191.63450 17.664 0.0175
2456191.64584 17.642 0.0175
2456196.60110 17.675 0.0199
2456199.55567 17.733 0.0297
2456200.58275 17.694 0.0260
2456201.50034 17.714 0.0310
2456202.51554 17.717 0.0297
2456203.49609 17.807 0.0310
2456204.48395 17.808 0.0359
2456204.57969 17.752 0.0199
2456205.48155 17.755 0.0297
2456207.55298 17.747 0.0260
2456208.50748 17.761 0.0224
2456209.54417 17.790 0.0285
2456210.48428 17.771 0.0383
2456211.48431 17.831 0.0322
2456211.56615 17.762 0.0175
2456211.60458 17.807 0.0236
2456212.48609 17.742 0.0248
2456213.48471 17.800 0.0420
2456213.48656 17.751 0.0297
2456214.48853 17.812 0.0273
2456214.51909 17.748 0.0212
2456215.52019 17.870 0.0334
2456216.49021 17.854 0.0297
2456217.49098 17.786 0.0199
2456218.48577 17.803 0.0432
2456218.48761 17.775 0.0346
2456218.58421 17.853 0.0310
2456219.49060 17.820 0.0297
2456219.52070 17.796 0.0212
2456223.52597 17.855 0.0346
2456224.51113 17.776 0.0310
2456225.55449 17.815 0.0359
2456226.49761 17.818 0.0297
2456227.51196 17.802 0.0260
2456230.52321 17.862 0.0408
2456231.49754 17.791 0.0359
2456232.49923 17.843 0.0383
2456233.49784 17.775 0.0395
2456234.50212 17.780 0.0297
2456235.50684 17.798 0.0248
2456237.50283 17.885 0.0408
2456239.50867 17.778 0.0322


==> anc/phot_ob120838_OGLE_V.txt <==
2455267.87600 19.785 0.0408
2455282.88204 19.782 0.0420
2455650.80458 19.822 0.0359
2455680.81286 19.752 0.0420
2455695.70603 19.812 0.0937
2455737.59071 19.830 0.0334
2455765.59047 19.775 0.0322
2455796.49254 19.824 0.0432
2455984.87875 19.751 0.0346
2456011.84010 19.750 0.0371
2456031.90350 19.755 0.0592
2456051.76814 19.701 0.0482
2456076.74744 19.663 0.0273
2456103.62587 19.655 0.0322
2456126.63889 19.180 0.0273
2456135.57483 18.927 0.0260
2456147.54797 18.782 0.0199
2456150.62188 18.793 0.0199
2456152.61250 18.810 0.0175
2456154.61666 18.866 0.0199
2456160.53665 19.049 0.0236
2456379.80084 19.783 0.0654
2456404.88217 19.774 0.0371
2456433.75601 19.764 0.0531
2456454.72689 19.721 0.0297
2456479.66493 19.748 0.0395
2456510.52739 19.815 0.0322
2456571.50551 19.756 0.0469
2456809.69674 19.791 0.0285
2456831.67919 19.809 0.0297
2456857.63073 19.818 0.0310
2456895.54401 19.797 0.0322


==> anc/phot_ob120838_SMARTS_H.txt <==
2456127.53262 14.691 0.1242
2456127.53339 14.570 0.0489
2456127.53416 14.649 0.0544
2456127.53492 14.631 0.0516
2456127.53598 14.654 0.0516
2456127.53674 14.612 0.0572
2456127.53828 14.512 0.0600
2456127.53905 14.543 0.0600
2456127.71956 14.652 0.0475
2456127.72033 14.724 0.0516
2456127.72110 14.698 0.0516
2456127.72187 14.710 0.0516
2456127.72264 14.640 0.0489
2456127.72368 14.638 0.0489
2456127.72444 14.763 0.0544
2456127.72521 14.661 0.0489
2456127.72599 14.710 0.0516
2456127.72675 14.662 0.0475
2456130.48014 14.478 0.1745
2456130.48091 14.751 0.1200
2456130.48168 14.417 0.0642
2456130.48245 14.491 0.0754
2456130.48321 14.540 0.0698
2456130.48426 14.550 0.0726
2456130.48503 14.594 0.0726
2456130.48580 14.457 0.0670
2456130.48734 14.598 0.0851
2456130.69378 14.665 0.0600
2456130.69454 14.686 0.0516
2456130.69531 14.625 0.0489
2456130.69608 14.582 0.0516
2456130.69684 14.637 0.0544
2456130.69790 14.548 0.0642
2456130.69866 14.550 0.0600
2456130.69943 14.501 0.0572
2456130.70020 14.524 0.0726
2456130.70097 14.537 0.0628
2456130.74529 14.560 0.0851
2456130.74605 14.465 0.0754
2456131.49010 14.530 0.0572
2456131.49087 14.573 0.0447
2456131.49163 14.512 0.0447
2456131.49241 14.579 0.0447
2456131.49317 14.565 0.0447
2456131.49422 14.517 0.0419
2456131.49498 14.544 0.0419
2456131.49575 14.529 0.0447
2456131.49652 14.561 0.0475
2456131.49728 14.543 0.0419
2456131.70598 14.575 0.0516
2456131.70674 14.618 0.0544
2456131.70752 14.649 0.0642
2456131.70829 14.609 0.0516
2456131.70905 14.600 0.0489
2456131.71011 14.642 0.0544
2456131.71087 14.688 0.0516
2456131.71164 14.636 0.0572
2456131.71241 14.645 0.0544
2456131.71318 14.635 0.0572
2456131.75125 14.612 0.0530
2456131.75202 14.633 0.0516
2456131.75279 14.609 0.0489
2456131.75356 14.611 0.0489
2456131.75433 14.609 0.0516
2456131.75537 14.562 0.0503
2456131.75614 14.630 0.0516
2456131.75691 14.553 0.0489
2456131.75768 14.629 0.0489
2456131.75844 14.587 0.0544
2456138.50436 14.308 0.0349
2456141.66090 14.294 0.0405
2456141.66502 14.318 0.0391
2456148.64961 14.357 0.0600
2456148.65038 14.297 0.0363
2456148.65115 14.325 0.0377
2456148.65192 14.306 0.0363
2456148.65269 14.335 0.0391
2456148.65374 14.372 0.0698
2456148.65451 14.338 0.0391
2456148.65528 14.331 0.0391
2456148.65605 14.355 0.0391
2456148.65682 14.366 0.0377
2456149.64346 14.319 0.0405
2456149.64423 14.321 0.0391
2456149.64500 14.345 0.0447
2456149.64577 14.339 0.0405
2456149.64653 14.318 0.0391
2456149.64759 14.328 0.0642
2456149.64836 14.299 0.0405
2456149.64913 14.334 0.0391
2456149.64990 14.340 0.0391
2456149.65067 14.312 0.0391
2456150.54079 14.304 0.0363
2456150.54155 14.307 0.0349
2456150.54232 14.288 0.0391
2456150.54309 14.281 0.0377
2456150.54386 14.244 0.0349
2456150.54491 14.302 0.0349
2456150.54567 14.346 0.0391
2456150.54645 14.319 0.0391
2456150.54722 14.265 0.0754
2456168.61918 14.700 0.0935
2456168.61995 14.760 0.0796
2456168.62072 15.004 0.1522
2456168.62148 14.679 0.1256
2456168.62225 14.900 0.1298
2456168.62331 14.735 0.1103
2456168.62407 14.726 0.0851
2456168.62484 14.837 0.0907
2456168.62561 14.753 0.1145
2456168.62637 14.921 0.2066
2456169.53013 14.785 0.0516
2456169.53089 14.736 0.0572
2456169.53166 14.809 0.0698
2456169.53243 14.778 0.0572
2456169.53320 14.812 0.0544
2456169.53426 14.772 0.0544
2456169.53502 14.800 0.0600
2456169.53579 14.804 0.0600
2456169.53656 14.752 0.0516
2456169.53733 14.762 0.0572
2456171.53366 14.853 0.0600
2456171.53778 14.817 0.0642
2456172.54684 14.805 0.0670
2456172.54915 14.805 0.0740
2456172.54992 14.674 0.0642
2456172.55097 14.778 0.0670
2456172.55174 14.757 0.0726
2456172.55251 14.748 0.0810
2456172.55328 14.807 0.0768
2456182.51164 15.000 0.0670
2456182.51240 15.054 0.0726
2456182.51317 14.977 0.0670
2456182.51394 15.106 0.0670
2456182.51470 15.014 0.1801
2456182.51577 14.962 0.0670
2456182.51654 15.104 0.0824
2456182.51731 14.900 0.0642
2456182.51808 15.006 0.0600
2456182.51884 14.962 0.0670
2456196.50154 15.151 0.0879
2456196.50231 15.088 0.0754
2456196.50308 15.051 0.0796
2456196.50385 15.183 0.0851
2456196.50462 15.156 0.0754
2456196.50569 15.097 0.0754
2456196.50645 15.075 0.0726
2456196.50722 15.007 0.0754
2456196.50799 15.262 0.0893
2456196.50876 15.053 0.0796


==> anc/phot_ob120838_VVV_Ks.txt <==
2455298.83234 15.2498 0.0318
2455491.51381 15.2446 0.0372
2455778.63758 15.1801 0.0360
2455804.60200 15.2071 0.0353
2455818.53643 15.2206 0.0328
2455819.53420 15.1911 0.0344
2455820.62108 15.1833 0.0340
2455824.58794 15.2332 0.0339
2455831.60225 15.1411 0.0491
2455832.57358 15.1393 0.0379
2455840.51833 15.1860 0.0356
2455842.56798 15.2305 0.0337
2455847.49566 15.1393 0.0400
2455857.52351 15.1956 0.0335
2456011.83407 15.2214 0.0307
2456063.85638 15.0646 0.0387
2456069.84146 15.1101 0.0400
2456069.86878 15.1137 0.0351
2456074.74252 15.1118 0.0304
2456086.80930 15.1070 0.0304
2456091.66152 15.1770 0.0443
2456093.60208 14.9979 0.0368
2456093.66431 15.0310 0.0336
2456094.59765 14.9738 0.0336
2456099.75903 14.8595 0.0422
2456100.65506 14.9684 0.0388
2456102.67424 14.9714 0.0273
2456104.60156 14.9549 0.0398
2456104.63531 14.9257 0.0293
2456106.66073 14.8283 0.0386
2456107.54681 14.9275 0.0282
2456108.64527 14.9381 0.0267
2456114.55529 14.8077 0.0299
2456115.58266 14.8063 0.0232
2456120.59222 14.7488 0.0224
2456121.70519 14.6616 0.0273
2456122.52885 14.6516 0.0220
2456122.55498 14.6633 0.0216
2456123.60101 14.6158 0.0249
2456124.59670 14.6202 0.0213
2456125.70663 14.6119 0.0258
2456131.58704 14.4322 0.0211
2456132.54716 14.3548 0.0206
2456133.68488 14.4220 0.0176
2456135.70424 14.3059 0.0207
2456141.76757 14.1952 0.0187
2456145.53731 14.1980 0.0171
2456145.74352 14.1477 0.0192
2456146.68769 14.1379 0.0209
2456159.63725 14.4304 0.0192
2456160.57157 14.4403 0.0182
2456172.60807 14.7033 0.0257
2456173.57051 14.7256 0.0282
2456173.63553 14.7253 0.0273
2456174.64858 14.7124 0.0292
2456175.62904 14.7959 0.0263
2456178.54216 14.8366 0.0268
2456184.55802 14.8688 0.0315
2456185.61280 14.8843 0.0379
2456187.50195 14.9431 0.0342
2456187.59729 14.9089 0.0437
2456188.59788 14.9277 0.0384
2456189.59664 14.9522 0.0322
2456190.61284 14.9722 0.0283
2456196.55080 15.0283 0.0291
2456197.50091 15.0388 0.0321
2456198.52693 15.0219 0.0317
2456199.51011 15.0380 0.0316
2456200.50515 15.0397 0.0289
2456200.55200 15.1052 0.0315
2456201.51881 14.9885 0.0402
2456208.51345 15.1070 0.0304
2456210.51105 15.1240 0.0311
2456211.51181 15.1182 0.0304
2456212.51238 15.1147 0.0303
2456213.50729 14.9795 0.0431
2456218.50710 15.0905 0.0417
2456223.51380 15.1407 0.0330
2456224.52029 15.0894 0.0530
2456225.50975 15.1069 0.0353
2456353.86377 15.1976 0.0344
2456360.86702 15.1965 0.0310
2456363.87536 15.2127 0.0339
2456381.87868 15.1891 0.0331
2456418.91584 15.1918 0.0348
2456419.90754 15.1807 0.0317
2456422.91467 15.1173 0.0534
2456469.84458 15.0810 0.0545
2456480.53818 15.1985 0.0343
2456486.57532 15.2027 0.0356
2456511.52521 15.1251 0.0371
2456563.50863 15.2001 0.0436
2456564.51173 15.1828 0.0403
2456715.87918 15.2396 0.0335
2456720.87104 15.0652 0.0431
2456730.85150 15.1199 0.0401
2456734.82225 15.1921 0.0425
2456810.63728 15.1932 0.0345
2456874.74251 15.1675 0.0353
2456881.53621 15.2319 0.0296
2456881.64218 15.1812 0.0363
2456882.62217 15.1751 0.0315
2456882.65860 15.2275 0.0310
2456883.52362 15.2507 0.0339
2456883.60294 15.2184 0.0320
2456883.64225 15.2359 0.0375
2456883.67883 15.0951 0.0596
2456884.66904 15.1743 0.0373
2456885.60066 15.2216 0.0360
2456885.65580 15.2318 0.0338
2456886.59744 15.1764 0.0360
2456886.63539 15.2225 0.0344
2456887.59591 15.2391 0.0346
2456887.63393 15.1634 0.0327
2456887.67322 15.1955 0.0384
2456888.61789 15.2073 0.0321
2456888.65679 15.1886 0.0384
2456889.67450 15.1476 0.0372
2456890.58678 15.2030 0.0310
2456890.64441 15.2053 0.0333
2456891.50188 15.1702 0.0397
2456891.57737 15.1637 0.0333
2456891.61675 15.1938 0.0377
2456891.65850 15.1501 0.0373
2456893.58016 15.2315 0.0346
2456893.61750 15.2031 0.0324
2456894.59024 15.1997 0.0346
2456894.62774 15.2106 0.0370
2456896.57567 15.1886 0.0359
2456896.61557 15.1892 0.0355
2456896.65331 15.1943 0.0421
2456897.58942 15.1799 0.0349
2456897.63077 15.1648 0.0380
2456898.56306 15.0898 0.0404
2456898.60166 15.1829 0.0345
2456898.64021 15.1832 0.0341
2456899.53957 15.1950 0.0333
2456899.58013 15.1537 0.0332
2456899.61866 15.2001 0.0348
2456900.54631 15.2045 0.0296
2456900.60064 15.1508 0.0355
2456900.64397 15.1929 0.0350
2456901.58644 15.1831 0.0313
2456907.65150 15.1857 0.0371
2456910.52678 15.1033 0.0433
2456910.56557 15.1965 0.0367
2456910.60261 15.2197 0.0333
2456911.51694 15.2168 0.0301
2456911.55578 15.2131 0.0337
2456911.59480 15.2238 0.0322
2456912.51107 15.1588 0.0328
2456912.56130 15.2126 0.0322
2456912.60387 15.2275 0.0349
2456915.50699 15.0477 0.0472
2456916.50579 15.2104 0.0380
2456916.54391 15.1876 0.0401
2456916.58171 15.1324 0.0380
2456919.60302 15.1890 0.0385
2456920.55208 15.2338 0.0423
2456920.61019 15.1300 0.0504
2456921.53396 15.1824 0.0389
2456921.59572 15.1988 0.0352
2456922.53295 15.2577 0.0335
2456922.59412 15.1922 0.0356
2456923.52670 15.1703 0.0377
2456923.58842 15.1957 0.0380
2456924.58901 15.1749 0.0375
2456925.52217 15.2423 0.0321
2456925.58533 15.2065 0.0347
2456926.52111 15.2399 0.0325
2456926.57284 15.2135 0.0339
2456927.52508 15.2093 0.0335
2456927.57584 15.1920 0.0358
2456928.53588 15.2398 0.0335
2456928.58666 15.2189 0.0325
2456929.59743 15.2305 0.0384
2456930.55524 15.2146 0.0328
2456936.51245 15.2008 0.0351
2456936.55707 15.1291 0.0376
2456937.51167 15.1700 0.0378
2456937.55209 15.1849 0.0369
2456938.50629 15.2160 0.0342
2456938.54147 15.2356 0.0314
2456939.51152 15.2345 0.0355
2456939.54725 15.1529 0.0389
2456940.50656 15.1800 0.0449
2456940.54299 15.2346 0.0360
2456941.50346 15.2032 0.0394
2456941.53006 15.1910 0.0399
2456942.54149 15.1010 0.0494
2456943.50663 15.1971 0.0389
2456943.54236 15.1721 0.0386
2456944.52061 15.1560 0.0420
2456944.55579 15.1120 0.0550
2456948.51243 15.1933 0.0476
2456949.51370 15.1744 0.0368
2456950.51253 15.1597 0.0424
2456953.51012 15.2214 0.0415
2456954.51233 15.2266 0.0396
2456955.52410 15.1085 0.0490
2457112.80787 15.1817 0.0354
2457112.86554 15.2099 0.0361
2457113.79932 15.2430 0.0318
2457113.83968 15.2099 0.0302
2457113.88503 15.1867 0.0301
2457166.80885 15.1745 0.0376
2457166.85748 15.2867 0.0423
2457166.88120 15.1663 0.0368
2457166.90553 15.2144 0.0527
2457170.91590 15.1857 0.0518
2457174.90105 15.2384 0.0329
2457185.61338 15.1240 0.0379
2457207.52952 15.1175 0.0522
2457207.56489 15.1863 0.0383
2457208.56558 15.1120 0.0498
2457208.73762 15.1550 0.0386
2457215.51680 15.1954 0.0423
2457216.51972 15.0977 0.0479
2457216.54866 15.1841 0.0380
2457216.78455 15.1778 0.0473
2457219.50731 15.2111 0.0361
2457224.75887 15.2119 0.0341
2457226.52313 15.1021 0.0403
2457226.58771 15.1611 0.0433
2457226.67244 15.1702 0.0364
2457226.70842 15.2037 0.0418
2457226.75154 15.1021 0.0438
2457227.48963 15.2105 0.0328
2457227.52435 15.1795 0.0330
2457227.66084 15.2314 0.0352
2457227.70559 15.1938 0.0353
2457227.74895 15.2114 0.0358
2457228.49474 15.1803 0.0384
2457228.54033 15.1753 0.0409
2457228.65799 15.1894 0.0384
2457228.69456 15.1566 0.0398
2457228.73416 15.1777 0.0376
2457229.48678 15.1480 0.0380
2457229.65974 15.1839 0.0348
2457229.69726 15.1954 0.0351
2457229.72754 15.2253 0.0365
2457234.66844 15.1698 0.0372
2457235.50046 15.1752 0.0373
2457236.52325 15.2075 0.0374
2457237.49894 15.2104 0.0339
2457237.53122 15.1307 0.0416
2457237.56495 15.1752 0.0347
2457238.66157 15.2181 0.0324
2457238.71295 15.1875 0.0383
2457239.50319 15.2233 0.0621
2457239.53616 15.1880 0.0358
2457241.49429 15.1519 0.0380
2457241.52945 15.1596 0.0379
2457241.65723 15.1968 0.0404
2457242.52497 15.1868 0.0608
2457242.55539 15.1432 0.0520
2457242.62939 15.1304 0.0442
2457245.48983 15.1367 0.0420
2457245.52834 15.2205 0.0404
2457245.65743 15.1462 0.0399
2457245.68774 15.1563 0.0458
2457245.71837 15.1582 0.0466
2457246.51147 15.1227 0.0473
2457246.60305 15.1395 0.0415
2457247.49992 15.1770 0.0387
2457247.53569 15.1388 0.0439
2457248.50036 15.2121 0.0336
2457248.63108 15.1178 0.0451
2457248.66886 15.1193 0.0447
2457248.70198 15.1316 0.0419
2457249.49922 15.1638 0.0368
2457251.50818 15.1571 0.0422
2457251.61684 15.0582 0.0422
2457251.65308 15.1539 0.0571
2457252.51559 15.1969 0.0333
2457252.59655 15.1302 0.0443
2457252.63008 15.1376 0.0444
2457252.66304 15.1166 0.0388
2457253.59265 15.1695 0.0368
2457253.67984 15.1618 0.0388
2457255.62550 15.1922 0.0372
2457255.66976 15.1494 0.0411
2457257.48076 15.1850 0.0347
2457257.49269 15.2476 0.0384
2457262.63333 15.1422 0.0371
2457265.53850 15.1959 0.0335
2457265.57295 15.2313 0.0326
2457265.60592 15.1865 0.0380
2457265.65135 15.1839 0.0351
2457268.53733 15.1899 0.0337
2457268.57180 15.2645 0.0358
2457268.60322 15.2198 0.0357
2457268.63528 15.1723 0.0421
2457269.57533 15.2764 0.0365
2457269.61085 15.1532 0.0395
2457269.64471 15.1075 0.0414
2457270.54281 15.2125 0.0361
2457270.62268 15.1390 0.0457
2457271.54315 15.2021 0.0344
2457271.57458 15.1917 0.0364
2457271.60662 15.1519 0.0331
2457271.64013 15.1381 0.0392
2457272.55395 15.2137 0.0524
2457274.55499 15.1411 0.0427

